Multi-Step Reasoning Over Unstructured Text with Beam Dense Retrieval

Complex question answering often requires finding a reasoning chain that consists of multiple evidence pieces. Current approaches incorporate the strengths of structured knowledge and unstructured text, assuming text corpora is semi-structured. Building on dense retrieval methods, we propose a new multi-step retrieval approach (BeamDR) that iteratively forms an evidence chain through beam search in dense representations. When evaluated on multi-hop question answering, BeamDR is competitive to state-of-the-art systems, without using any semi-structured information. Through query composition in dense space, BeamDR captures the implicit relationships between evidence in the reasoning chain. The code is available at https://github.com/ henryzhao5852/BeamDR.

==> 2021_naacl_multi_ance/figures.py <==

# Script to create plots for your paper
import pandas as pd
import numpy as np

from plotnine import *

palette = {2: ["#000000", "#CFB87C"],
           3: ["#000000", "#FACD00", "#DA1D2B"],
           4: ["#FACD00", "#CFB87C", "#b2df8a", "#33a02c"]}

kROOT_DIR = "2019_emnlp_graph_clwe"

def datadir(filename):
    return "%s/data/%s" % (kROOT_DIR, filename)

def gfxdir(filename):
    return "%s/auto_fig/%s" % (kROOT_DIR, filename)



==> 2021_naacl_multi_ance/figures/figure.py <==
import json
import os

import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

sns.set_style('white')

df = pd.read_csv("multi-ance-ablation.csv")

print(df['Beamsize'])
print(df['PassageEM'])
df['Beamsize'] = df['Beamsize']

plt.gcf()
fig, ax = plt.subplots(figsize=(5, 3))

edge_df = pd.DataFrame(
    {'Beamsize': df['Beamsize'],
     'PassageEM': df['PassageEM'],
     }).sort_values(by=['Beamsize']).reset_index()  # .sort_values(
# by='count').reset_index()
edge_df.plot.line(x='Beamsize', y='PassageEM', ax=ax,
                  legend=False, fontsize=12, marker='o')
# edge_df.plot.bar(x='Edge', y='EdgeAccu', ax=ax,
#                   legend=False, fontsize=12)

plt.xlabel("Beam Size", fontsize=18)
plt.yticks(np.arange(75, 80, 1))
plt.ylabel("Passage EM", fontsize=18)
plt.subplots_adjust(left=0.15, right=0.95, top=0.95, bottom=0.15)
# plt.show()
sns.despine()

plt.savefig("beamEM1.pdf")


